Building Robust Machine Learning Models for Small Chemical Science Data: The Case of Shear Viscosity

Shear viscosity, though being a fundamental property of all liquids, is computationally expensive to estimate from equilibrium molecular dynamics simulations. Recently, Machine Learning (ML) methods have been used to augment molecular simulations in many contexts, thus showing promise to estimate viscosity too in a relatively inexpensive manner. However, ML methods face significant challenges like overfitting when the size of the data set is small, as is the case with viscosity. In this work, we train several ML models to predict the shear viscosity of a Lennard-Jones (LJ) fluid, with particular emphasis on addressing issues arising from a small data set. Specifically, the issues related to model selection, performance estimation and uncertainty quantification were investigated. First, we show that the widely used performance estimation procedure of using a single unseen data set shows a wide variability on small data sets. In this context, the common practice of using Cross validation (CV) to select the hyperparameters (model selection) can be adapted to estimate the generalization error (performance estimation) as well. We compare two simple CV procedures for their ability to do both model selection and performance estimation, and find that k-fold CV based procedure shows a lower variance of error estimates. We discuss the role of performance metrics in training and evaluation. Finally, Gaussian Process Regression (GPR) and ensemble methods were used to estimate the uncertainty on individual predictions. The uncertainty estimates from GPR were also used to construct an applicability domain using which the ML models provided more reliable predictions on another small data set generated in this work. Overall, the procedures prescribed in this work, together, lead to robust ML models for small data sets.

==> anc/anc1.aux <==
\relax 
\citation{achemso-control}
\providecommand{\mciteSetMaxWidth}[3]{\relax}
\providecommand{\mciteSetMaxCount}[3]{\relax}
\bibstyle{achemso}
\citation{bishop_book}
\citation{Goodfellow_book}
\citation{bishop_book,Goodfellow_book}
\citation{bishop_book}
\citation{kolassa_2019}
\citation{kolassa_2019}
\citation{bishop_book}
\@writefile{toc}{\contentsline {section}{\numberline {S1}Background}{4}\protected@file@percent }
\@writefile{toc}{\contentsline {subsection}{\numberline {S1.1}The structure of the problem}{4}\protected@file@percent }
\newlabel{ssec:struct}{{S1.1}{4}}
\newlabel{seq:exploss}{{S1}{4}}
\citation{muller_intro_2001}
\citation{muller_intro_2001}
\citation{muller_intro_2001,bishop_book,Goodfellow_book}
\citation{muller_intro_2001,bishop_book,Goodfellow_book}
\citation{muller_intro_2001,Goodfellow_book}
\citation{Goodfellow_book}
\citation{dropout_2014}
\citation{dropout_2014}
\newlabel{seq:conditionalmean}{{S2}{5}}
\newlabel{seq:emploss}{{S3}{5}}
\citation{Goodfellow_book}
\citation{bishop_book,Goodfellow_book}
\citation{cawley_2010}
\citation{Goodfellow_book,cawley_2010}
\citation{cawley_2010}
\citation{Goodfellow_book}
\citation{cawley_2010}
\newlabel{seq:regularizer}{{S4}{6}}
\@writefile{toc}{\contentsline {subsection}{\numberline {S1.2}Model Selection and Performance Evaluation}{6}\protected@file@percent }
\newlabel{ssec:model-selection}{{S1.2}{6}}
\citation{cawley_2010}
\citation{cawley_2010}
\citation{cawley_2010}
\citation{cawley_2010}
\citation{cawley_2010}
\citation{bishop_book,Goodfellow_book}
\citation{Goodfellow_book}
\citation{Guyon_2006}
\citation{cawley_2010,Guyon_2006}
\citation{nestedcv_ex_2006}
\citation{nestedcv_ex_2014}
\citation{nestedcv_ex_2006,nestedcv_ex_2014,Goodfellow_book}
\citation{Goodfellow_book}
\citation{muller_2013}
\citation{nestedcv_plosone}
\citation{cawley_2010,muller_2013,nestedcv_plosone,nestedcv_ex_2006,nestedcv_ex_2014}
\citation{goodacre_2018}
\citation{goodacre_2018,Guyon_2006}
\citation{goodacre_2018}
\citation{modelselection_book1}
\citation{bishop_book,modelselection_book1}
\citation{cawley_2010,Guyon_2006,Goodfellow_book}
\citation{Guyon_2006}
\citation{Goodfellow_book}
\citation{viswakarma_metrics}
\citation{collopy_1992}
\citation{viswakarma_metrics,kolassa_2019,collopy_1992}
\citation{collopy_1992}
\@writefile{toc}{\contentsline {subsection}{\numberline {S1.3}Performance Metrics for Regression}{9}\protected@file@percent }
\newlabel{ssec:metrics}{{S1.3}{9}}
\citation{kolassa_2019}
\citation{gneiting_2011}
\citation{gneiting_2011,kolassa_2019}
\citation{gneiting_2011}
\citation{bishop_book,gneiting_2011}
\citation{bishop_book,gneiting_2011}
\citation{gneiting_2011}
\citation{gneiting_2011}
\citation{koenker_2001}
\citation{koenker_2005}
\citation{UQ_tavazza_ACSOmega_2021}
\citation{koenker_2001,koenker_2005,UQ_tavazza_ACSOmega_2021}
\citation{koenker_2001,koenker_2005,UQ_tavazza_ACSOmega_2021}
\citation{gneiting_2011}
\citation{UQ_tavazza_ACSOmega_2021}
\providecommand*\caption@xref[2]{\@setref\relax\@undefined{#1}}
\newlabel{stab:metrics}{{S1}{10}}
\@writefile{lot}{\contentsline {table}{\numberline {S1}{\ignorespaces  Popular loss functions and the corresponding regression functionals.\relax }}{10}\protected@file@percent }
\citation{kolassa_2019}
\citation{gneiting_2011}
\citation{m4_competition}
\citation{m4_competition}
\citation{alam_jpcb_2021}
\citation{muller_2013,alam_jpcb_2021,collopy_1992}
\citation{collopy_1992}
\citation{collopy_1992}
\@writefile{toc}{\contentsline {section}{\numberline {S2}Model description}{13}\protected@file@percent }
\@writefile{toc}{\contentsline {subsubsection}{\numberline {S2.0.1}LASSO}{13}\protected@file@percent }
\@writefile{toc}{\contentsline {subsubsection}{\numberline {S2.0.2}Kernel based methods}{13}\protected@file@percent }
\citation{vlugt_jctc_2018}
\citation{vlugt_jctc_2018}
\citation{vlugt_jctc_2018}
\citation{vlugt_jctc_2018}
\citation{vlugt_jctc_2018}
\@writefile{toc}{\contentsline {section}{\numberline {S3}Vlugt Data Set}{15}\protected@file@percent }
\@writefile{lof}{\contentsline {figure}{\numberline {S1}{\ignorespaces \textbf  {Data Distribution:} The distribution of the viscosity from the Vlugt data set\nobreakspace  {}\mciteCiteA  {\@auxout }{main}{\relax }{\relax }{\cite }{vlugt_jctc_2018} across decades of viscosity. The blue vertical dashed line represents the median and the two blue vertical dash-dot lines represent the 95 percentile range around the median. The black vertical dotted line represents the mean of the data. \relax }}{15}\protected@file@percent }
\newlabel{sfig:viscdist}{{S1}{15}}
\@writefile{lof}{\contentsline {figure}{\numberline {S2}{\ignorespaces \textbf  {Standard Error Distribution:} The distribution of the standard error of the viscosity from the Vlugt data set\nobreakspace  {}\mciteCiteA  {\@auxout }{main}{\relax }{\relax }{\cite }{vlugt_jctc_2018} across decades of viscosity. \relax }}{15}\protected@file@percent }
\newlabel{sfig:viscerrdist}{{S2}{15}}
\@writefile{toc}{\contentsline {subsection}{\numberline {S3.1}Feature Dependence}{16}\protected@file@percent }
\newlabel{ssec:data-features}{{S3.1}{16}}
\@writefile{lof}{\contentsline {figure}{\numberline {S3}{\ignorespaces \textbf  {Feature Dependence:} Viscosity plotted against individual preMD features. \relax }}{16}\protected@file@percent }
\newlabel{sfig:features}{{S3}{16}}
\@writefile{lof}{\contentsline {figure}{\numberline {S4}{\ignorespaces \textbf  {Feature Dependence:} Viscosity plotted against box length and packing fraction. \relax }}{17}\protected@file@percent }
\newlabel{sfig:box-zeta}{{S4}{17}}
\@writefile{lof}{\contentsline {figure}{\numberline {S5}{\ignorespaces \textbf  {Feature Dependence:} Viscosity plotted against self-diffusion coefficients of particle types 1 and 2. \relax }}{17}\protected@file@percent }
\newlabel{sfig:d1-d2}{{S5}{17}}
\@writefile{toc}{\contentsline {section}{\numberline {S4}Computational Details}{18}\protected@file@percent }
\newlabel{ssec:comp-details}{{S4}{18}}
\@writefile{toc}{\contentsline {subsection}{\numberline {S4.1}Model Selection and Performance Estimation}{18}\protected@file@percent }
\newlabel{ssec:comp-details-model-sel}{{S4.1}{18}}
\@writefile{toc}{\contentsline {subsubsection}{\numberline {S4.1.1}SS-CV}{18}\protected@file@percent }
\newlabel{ssec:comp-details-sscv}{{S4.1.1}{18}}
\@writefile{loa}{\contentsline {algorithm}{\numberline {1}{\ignorespaces The Shuffle Split Cross validation (SS-CV) procedure used in this work \relax }}{18}\protected@file@percent }
\newlabel{salg:ss}{{1}{18}}
\@writefile{toc}{\contentsline {subsubsection}{\numberline {S4.1.2}KFS-CV}{19}\protected@file@percent }
\newlabel{ssec:comp-details-kfscv}{{S4.1.2}{19}}
\@writefile{loa}{\contentsline {algorithm}{\numberline {2}{\ignorespaces The K-fold Split Cross validation (KFS-CV) procedure used in this work \relax }}{19}\protected@file@percent }
\newlabel{salg:kfs}{{2}{19}}
\citation{meyer_jcp_2018}
\citation{meyer_jcp_2018}
\citation{hasse_FPE_2019}
\citation{hasse_FPE_2019}
\citation{hasse_FPE_2019}
\citation{hasse_FPE_2019}
\citation{hasse_FPE_2019}
\citation{vlugt_jctc_2018}
\citation{hasse_FPE_2019}
\citation{vlugt_jctc_2018}
\@writefile{toc}{\contentsline {subsection}{\numberline {S4.2}Empirical Correlation}{20}\protected@file@percent }
\newlabel{ssec:emp-model}{{S4.2}{20}}
\@writefile{lof}{\contentsline {figure}{\numberline {S6}{\ignorespaces \textbf  {LJ phase diagram:} The effective thermodynamic conditions of the binary LJ fluids studied by the Vlugt's group, plotted against the phase diagram of pure LJ system. The green square indicate the thermodynamic conditions at which shear viscosity of pure LJ systems was reported in literature. These points were collected by Hasse et al and were used to compare their empirical correlation \mciteCiteA  {\@auxout }{main}{\relax }{\relax }{\cite }{hasse_FPE_2019}\relax }}{20}\protected@file@percent }
\newlabel{sfig:emp-ljphase}{{S6}{20}}
\@writefile{lof}{\contentsline {figure}{\numberline {S7}{\ignorespaces \textbf  {Empirical correlation comparison:} Comparison of the shear viscosity predicted by the Hasse's empirical correlation \mciteCiteA  {\@auxout }{main}{\relax }{\relax }{\cite }{hasse_FPE_2019} and Vlugt's simulation data \mciteCiteA  {\@auxout }{main}{\relax }{\relax }{\cite }{vlugt_jctc_2018}. The blue dashed line indicates y=x and is drawn as a guide to the eye.\relax }}{21}\protected@file@percent }
\newlabel{sfig:emp-vs-vlugt}{{S7}{21}}
\citation{vlugt_jctc_2018}
\citation{vlugt_jctc_2018}
\citation{vlugt_jctc_2018}
\citation{vlugt_jctc_2018}
\citation{allen2017}
\citation{grest_jcp_1997}
\citation{livejournal}
\citation{allen2017,grest_jcp_1997,livejournal}
\citation{LAMMPS2022}
\citation{LAMMPS2022}
\@writefile{toc}{\contentsline {subsection}{\numberline {S4.3}Interpolation Data Set}{22}\protected@file@percent }
\newlabel{ssec:interp-data-set}{{S4.3}{22}}
\@writefile{toc}{\contentsline {section}{\numberline {S5}Results}{24}\protected@file@percent }
\@writefile{toc}{\contentsline {subsection}{\numberline {S5.1}Model Selection and Performance Estimation}{24}\protected@file@percent }
\newlabel{ssec:results-model-sel}{{S5.1}{24}}
\@writefile{toc}{\contentsline {subsubsection}{\numberline {S5.1.1}SS-CV vs KFS-CV}{24}\protected@file@percent }
\newlabel{ssec:results-sscv-kfscv}{{S5.1.1}{24}}
\@writefile{lof}{\contentsline {figure}{\numberline {S8}{\ignorespaces \textbf  {Comparison of mean errors from SS-CV vs KFS-CV on LASSO model:} (a)-(d) show the \textit  {mean} MSE values of Train, Validation, Test and Interpolation sets respectively, plotted against the LASSO hyperparameter ($\alpha $). (e)-(h) show the \textit  {mean} MAE values of Train, Validation, Test and Interpolation sets respectively, plotted against the LASSO hyperparameter ($\alpha $). (i)-(l) show the \textit  {mean} MAPE values of Train, Validation, Test and Interpolation sets respectively, plotted against the LASSO hyperparameter ($\alpha $). (m)-(p) show the \textit  {mean} R$^2$ values of Train, Validation, Test and Interpolation sets respectively, plotted against the LASSO hyperparameter ($\alpha $). In all plots, the bold line corresponds to the SS-CV estimates, the circles correspond to 5fold KFS-CV estimates, the plus symbols correspond to 10fold KFS-CV estimates. Also, the estimates of the various metrics from an explicit performance evaluation step are shown as filled squares. See section S4.1\hbox {} for details on the computation of these estimates. The estimates from SS-CV, 5fold and 10fold KFS-CV of the mean errors seem to behave almost identically across different metrics.\relax }}{25}\protected@file@percent }
\newlabel{sfig:ss-vs-kfs-mean}{{S8}{25}}
\@writefile{lof}{\contentsline {figure}{\numberline {S9}{\ignorespaces \textbf  {Comparison of variance of errors from SS-CV vs KFS-CV on LASSO model:} (a)-(d) show the \textit  {relative standard errors} of MSE of Train, Validation, Test and Interpolation sets respectively, plotted against the LASSO hyperparameter ($\alpha $). (e)-(h) show the \textit  {relative standard errors} of MAE of Train, Validation, Test and Interpolation sets respectively, plotted against the LASSO hyperparameter ($\alpha $). (i)-(l) show the \textit  {relative standard errors} of MAPE of Train, Validation, Test and Interpolation sets respectively, plotted against the LASSO hyperparameter ($\alpha $). (m)-(p) show the \textit  {relative standard errors} of R$^2$ of Train, Validation, Test and Interpolation sets respectively, plotted against the LASSO hyperparameter ($\alpha $). In all plots, the bold line corresponds to the SS-CV estimates, the circles correspond to 5fold KFS-CV estimates, the plus symbols correspond to 10fold KFS-CV estimates. Also, the estimates of the various metrics from an explicit performance evaluation step are shown as filled squares. See section S4.1\hbox {} for details on the computation of these estimates. In contrast to the mean estimates (Figure S8\hbox {}), the estimates of relative standard errors (variance) from SS-CV are larger than those from 5fold and 10fold KFS-CV computed on Train and Validation sets. However, the relative standard errors on the Test set behave almost identically across the three CV procedures and different metrics. Also, the variance of the Validation error across different metrics seems to vary widely (5-200\%) with MSE having the highest variance followed by MAE, MAPE, and R$^2$.\relax }}{26}\protected@file@percent }
\newlabel{sfig:ss-vs-kfs-relerr}{{S9}{26}}
\@writefile{lof}{\contentsline {figure}{\numberline {S10}{\ignorespaces \textbf  {Comparison of mean Test and Validation errors from SS-CV vs KFS-CV on LASSO model:} (a)-(c) show the comparison of Train, Test, and Interpolation MSE against the Validation MSE estimated using SS-CV, 5fold and 10fold KFS-CV respectively. (d)-(f) show the comparison of Train, Test, and Interpolation MAE against the Validation MAE estimated using SS-CV, 5fold and 10fold KFS-CV respectively. (g)-(i) show the comparison of Train, Test, and Interpolation MAPE against the Validation MAPE estimated using SS-CV, 5fold and 10fold KFS-CV respectively. (j)-(l) show the comparison of Train, Test, and Interpolation R$^2$ against the Validation R$^2$ estimated using SS-CV, 5fold and 10fold KFS-CV respectively. The average Test and Validation errors are well correlated across different CV procedures and error metrics.\relax }}{27}\protected@file@percent }
\newlabel{sfig:ss-vs-kfs-test-val}{{S10}{27}}
\@writefile{toc}{\contentsline {subsubsection}{\numberline {S5.1.2}Selected Hyperparameters}{28}\protected@file@percent }
\newlabel{ssec:results-hyperpar-sel}{{S5.1.2}{28}}
\@writefile{lot}{\contentsline {table}{\numberline {S2}{\ignorespaces \textbf  {LASSO hyperparameters:} Values of the selected hyperparameters based on optimizing the average Validation error of the corresponding metric estimated using 5fold KFS-CV. MAE metric is used to select the final hyperparameters at which the ensemble models are trained (shown in bold).\relax }}{28}\protected@file@percent }
\newlabel{stab:best-hyp-lasso}{{S2}{28}}
\@writefile{lot}{\contentsline {table}{\numberline {S3}{\ignorespaces \textbf  {KRR hyperparameters:} Values of the selected hyperparameters based on optimizing the average Validation error of the corresponding metric estimated using 5fold KFS-CV. MAE metric is used to select the final hyperparameters at which the ensemble models are trained (shown in bold).\relax }}{28}\protected@file@percent }
\newlabel{stab:best-hyp-krr}{{S3}{28}}
\@writefile{lot}{\contentsline {table}{\numberline {S4}{\ignorespaces \textbf  {SVR hyperparameters:} Values of the selected hyperparameters based on optimizing the average Validation error of the corresponding metric estimated using 5fold KFS-CV. MAE metric is used to select the final hyperparameters at which the ensemble models are trained (shown in bold).\relax }}{29}\protected@file@percent }
\newlabel{stab:best-hyp-svr}{{S4}{29}}
\@writefile{lot}{\contentsline {table}{\numberline {S5}{\ignorespaces \textbf  {RF hyperparameters:} Values of the selected hyperparameters based on optimizing the average Validation error of the corresponding metric estimated using 5fold KFS-CV. MAE metric is used to select the final hyperparameters at which the ensemble models are trained (shown in bold).\relax }}{29}\protected@file@percent }
\newlabel{stab:best-hyp-rf}{{S5}{29}}
\@writefile{lot}{\contentsline {table}{\numberline {S6}{\ignorespaces \textbf  {KNN hyperparameters:} Values of the selected hyperparameters based on optimizing the average Validation error of the corresponding metric estimated using 5fold KFS-CV. MAE metric is used to select the final hyperparameters at which the ensemble models are trained (shown in bold).\relax }}{30}\protected@file@percent }
\newlabel{stab:best-hyp-knn}{{S6}{30}}
\@writefile{toc}{\contentsline {subsubsection}{\numberline {S5.1.3}Performance Estimation}{31}\protected@file@percent }
\newlabel{ssec:results-perf-estimation}{{S5.1.3}{31}}
\newlabel{RF1}{32}
\@writefile{lot}{\contentsline {table}{\numberline {S7}{\ignorespaces  \textbf  {Performance estimation:} The mean and standard errors on the test sets by various models evaluated using KFS-CV procedure. The standard errors are calculated as two times the standard deviation.\relax }}{32}\protected@file@percent }
\newlabel{stab:perf-est-final}{{S7}{32}}
\@writefile{toc}{\contentsline {subsection}{\numberline {S5.2}Model bias}{33}\protected@file@percent }
\newlabel{ssec:model-bias}{{S5.2}{33}}
\@writefile{toc}{\contentsline {subsubsection}{\numberline {S5.2.1}Gaussian Process Regression}{34}\protected@file@percent }
\@writefile{lof}{\contentsline {figure}{\numberline {S11}{\ignorespaces \textbf  {AllMD-GPR model performance and bias:} (a) predicted viscosity plotted against true viscosity values. (b) Absolute Percentage Errors (APE) plotted against the corresponding true viscosity values. The relatively poor performance of the model at the extremal decades is highlighted by the orange dashed lines. The black horizontal dashed line indicates the average APE of the Vlugt data. (c) Probability density of Percentage Errors (PE) on the entire Vlugt data shown in black . The black vertical dashed line indicates the value of the median PE and the blue vertical dashed lines indicate the 95 percentile range around the median. (d) Percentage Errors (PE) plotted against their corresponding true viscosity values. The black horizontal dashed line indicates the value of the median PE and the blue horizontal dashed lines indicate the 95 percentile range around the median. All the estimates are from the ensemble of GPR models obtained after 5fold KFS-CV procedure. These GPR models are trained using six features called allMD features (See Computation Details section). The black squares represent the predictions on the entire Vlugt data, the orange triangles represent the predictions on the interpolation data points that are within the Applicability Domain, the red stars represent the predictions on the interpolation data points that are outside the Applicability Domain.\relax }}{34}\protected@file@percent }
\newlabel{sfig:modelperf-gpr}{{S11}{34}}
\@writefile{lof}{\contentsline {figure}{\numberline {S12}{\ignorespaces \textbf  {PreMD-GPR model performance and bias:} (a) predicted viscosity plotted against true viscosity values. (b) Absolute Percentage Errors (APE) plotted against the corresponding true viscosity values. The relatively poor performance of the model at the extremal decades is highlighted by the orange dashed lines. The black horizontal dashed line indicates the average APE of the Vlugt data. (c) Probability density of Percentage Errors (PE) on the entire Vlugt data shown in black . The black vertical dashed line indicates the value of the median PE and the blue vertical dashed lines indicate the 95 percentile range around the median. (d) Percentage Errors (PE) plotted against their corresponding true viscosity values. The black horizontal dashed line indicates the value of the median PE and the blue horizontal dashed lines indicate the 95 percentile range around the median. All the estimates are from the ensemble of GPR models obtained after 5fold KFS-CV procedure. These GPR models are trained using four features called preMD features (See Computation Details section). The black squares represent the predictions on the entire Vlugt data, the orange triangles represent the predictions on the interpolation data points that are within the Applicability Domain, the red stars represent the predictions on the interpolation data points that are outside the Applicability Domain.\relax }}{35}\protected@file@percent }
\newlabel{sfig:modelperf-gpr-preMD}{{S12}{35}}
\@writefile{toc}{\contentsline {subsubsection}{\numberline {S5.2.2}Kernel Ridge Regression}{36}\protected@file@percent }
\@writefile{lof}{\contentsline {figure}{\numberline {S13}{\ignorespaces \textbf  {AllMD-KRR model performance and bias:} (a) predicted viscosity plotted against true viscosity values. (b) Absolute Percentage Errors (APE) plotted against the corresponding true viscosity values. The relatively poor performance of the model at the extremal decades is highlighted by the orange dashed lines. The black horizontal dashed line indicates the average APE of the Vlugt data. (c) Probability density of Percentage Errors (PE) on the entire Vlugt data shown in black . The black vertical dashed line indicates the value of the median PE and the blue vertical dashed lines indicate the 95 percentile range around the median. (d) Percentage Errors (PE) plotted against their corresponding true viscosity values. The black horizontal dashed line indicates the value of the median PE and the blue horizontal dashed lines indicate the 95 percentile range around the median. All the estimates are from the ensemble of KRR models obtained after 5fold KFS-CV procedure. These KRR models are trained using six features called allMD features (See Computation Details section). The black squares represent the predictions on the entire Vlugt data, the orange triangles represent the predictions on the interpolation data points that are within the Applicability Domain, the red stars represent the predictions on the interpolation data points that are outside the Applicability Domain.\relax }}{36}\protected@file@percent }
\newlabel{sfig:modelperf-krr}{{S13}{36}}
\@writefile{lof}{\contentsline {figure}{\numberline {S14}{\ignorespaces \textbf  {PreMD-KRR model performance and bias:} (a) predicted viscosity plotted against true viscosity values. (b) Absolute Percentage Errors (APE) plotted against the corresponding true viscosity values. The relatively poor performance of the model at the extremal decades is highlighted by the orange dashed lines. The black horizontal dashed line indicates the average APE of the Vlugt data. (c) Probability density of Percentage Errors (PE) on the entire Vlugt data shown in black . The black vertical dashed line indicates the value of the median PE and the blue vertical dashed lines indicate the 95 percentile range around the median. (d) Percentage Errors (PE) plotted against their corresponding true viscosity values. The black horizontal dashed line indicates the value of the median PE and the blue horizontal dashed lines indicate the 95 percentile range around the median. All the estimates are from the ensemble of KRR models obtained after 5fold KFS-CV procedure. These KRR models are trained using four features called preMD features (See Computation Details section). The black squares represent the predictions on the entire Vlugt data, the orange triangles represent the predictions on the interpolation data points that are within the Applicability Domain, the red stars represent the predictions on the interpolation data points that are outside the Applicability Domain.\relax }}{37}\protected@file@percent }
\newlabel{sfig:modelperf-krr-preMD}{{S14}{37}}
\@writefile{toc}{\contentsline {subsubsection}{\numberline {S5.2.3}Support Vector Regression}{38}\protected@file@percent }
\@writefile{lof}{\contentsline {figure}{\numberline {S15}{\ignorespaces \textbf  {AllMD-SVR model performance and bias:} (a) predicted viscosity plotted against true viscosity values. (b) Absolute Percentage Errors (APE) plotted against the corresponding true viscosity values. The relatively poor performance of the model at the extremal decades is highlighted by the orange dashed lines. The black horizontal dashed line indicates the average APE of the Vlugt data. (c) Probability density of Percentage Errors (PE) on the entire Vlugt data shown in black . The black vertical dashed line indicates the value of the median PE and the blue vertical dashed lines indicate the 95 percentile range around the median. (d) Percentage Errors (PE) plotted against their corresponding true viscosity values. The black horizontal dashed line indicates the value of the median PE and the blue horizontal dashed lines indicate the 95 percentile range around the median. All the estimates are from the ensemble of SVR models obtained after 5fold KFS-CV procedure. These SVR models are trained using six features called allMD features (See Computation Details section). The black squares represent the predictions on the entire Vlugt data, the orange triangles represent the predictions on the interpolation data points that are within the Applicability Domain, the red stars represent the predictions on the interpolation data points that are outside the Applicability Domain.\relax }}{38}\protected@file@percent }
\newlabel{sfig:modelperf-svr}{{S15}{38}}
\@writefile{lof}{\contentsline {figure}{\numberline {S16}{\ignorespaces \textbf  {PreMD-SVR model performance and bias:} (a) predicted viscosity plotted against true viscosity values. (b) Absolute Percentage Errors (APE) plotted against the corresponding true viscosity values. The relatively poor performance of the model at the extremal decades is highlighted by the orange dashed lines. The black horizontal dashed line indicates the average APE of the Vlugt data. (c) Probability density of Percentage Errors (PE) on the entire Vlugt data shown in black . The black vertical dashed line indicates the value of the median PE and the blue vertical dashed lines indicate the 95 percentile range around the median. (d) Percentage Errors (PE) plotted against their corresponding true viscosity values. The black horizontal dashed line indicates the value of the median PE and the blue horizontal dashed lines indicate the 95 percentile range around the median. All the estimates are from the ensemble of SVR models obtained after 5fold KFS-CV procedure. These SVR models are trained using four features called preMD features (See Computation Details section). The black squares represent the predictions on the entire Vlugt data, the orange triangles represent the predictions on the interpolation data points that are within the Applicability Domain, the red stars represent the predictions on the interpolation data points that are outside the Applicability Domain.\relax }}{39}\protected@file@percent }
\newlabel{sfig:modelperf-svr-preMD}{{S16}{39}}
\@writefile{toc}{\contentsline {subsubsection}{\numberline {S5.2.4}Random Forest}{40}\protected@file@percent }
\@writefile{lof}{\contentsline {figure}{\numberline {S17}{\ignorespaces \textbf  {AllMD-RF model performance and bias:} (a) predicted viscosity plotted against true viscosity values. (b) Absolute Percentage Errors (APE) plotted against the corresponding true viscosity values. The relatively poor performance of the model at the extremal decades is highlighted by the orange dashed lines. The black horizontal dashed line indicates the average APE of the Vlugt data. (c) Probability density of Percentage Errors (PE) on the entire Vlugt data shown in black . The black vertical dashed line indicates the value of the median PE and the blue vertical dashed lines indicate the 95 percentile range around the median. (d) Percentage Errors (PE) plotted against their corresponding true viscosity values. The black horizontal dashed line indicates the value of the median PE and the blue horizontal dashed lines indicate the 95 percentile range around the median. All the estimates are from the ensemble of RF models obtained after 5fold KFS-CV procedure. These RF models are trained using six features called allMD features (See Computation Details section). The black squares represent the predictions on the entire Vlugt data, the orange triangles represent the predictions on the interpolation data points that are within the Applicability Domain, the red stars represent the predictions on the interpolation data points that are outside the Applicability Domain.\relax }}{40}\protected@file@percent }
\newlabel{sfig:modelperf-rf}{{S17}{40}}
\@writefile{lof}{\contentsline {figure}{\numberline {S18}{\ignorespaces \textbf  {PreMD-RF model performance and bias:} (a) predicted viscosity plotted against true viscosity values. (b) Absolute Percentage Errors (APE) plotted against the corresponding true viscosity values. The relatively poor performance of the model at the extremal decades is highlighted by the orange dashed lines. The black horizontal dashed line indicates the average APE of the Vlugt data. (c) Probability density of Percentage Errors (PE) on the entire Vlugt data shown in black . The black vertical dashed line indicates the value of the median PE and the blue vertical dashed lines indicate the 95 percentile range around the median. (d) Percentage Errors (PE) plotted against their corresponding true viscosity values. The black horizontal dashed line indicates the value of the median PE and the blue horizontal dashed lines indicate the 95 percentile range around the median. All the estimates are from the ensemble of RF models obtained after 5fold KFS-CV procedure. These RF models are trained using four features called preMD features (See Computation Details section). The black squares represent the predictions on the entire Vlugt data, the orange triangles represent the predictions on the interpolation data points that are within the Applicability Domain, the red stars represent the predictions on the interpolation data points that are outside the Applicability Domain.\relax }}{41}\protected@file@percent }
\newlabel{sfig:modelperf-rf-preMD}{{S18}{41}}
\@writefile{toc}{\contentsline {subsubsection}{\numberline {S5.2.5}k-Nearest Neighbors}{42}\protected@file@percent }
\@writefile{lof}{\contentsline {figure}{\numberline {S19}{\ignorespaces \textbf  {AllMD-KNN model performance and bias:} (a) predicted viscosity plotted against true viscosity values. (b) Absolute Percentage Errors (APE) plotted against the corresponding true viscosity values. The relatively poor performance of the model at the extremal decades is highlighted by the orange dashed lines. The black horizontal dashed line indicates the average APE of the Vlugt data. (c) Probability density of Percentage Errors (PE) on the entire Vlugt data shown in black . The black vertical dashed line indicates the value of the median PE and the blue vertical dashed lines indicate the 95 percentile range around the median. (d) Percentage Errors (PE) plotted against their corresponding true viscosity values. The black horizontal dashed line indicates the value of the median PE and the blue horizontal dashed lines indicate the 95 percentile range around the median. All the estimates are from the ensemble of KNN models obtained after 5fold KFS-CV procedure. These KNN models are trained using six features called allMD features (See Computation Details section). The black squares represent the predictions on the entire Vlugt data, the orange triangles represent the predictions on the interpolation data points that are within the Applicability Domain, the red stars represent the predictions on the interpolation data points that are outside the Applicability Domain.\relax }}{42}\protected@file@percent }
\newlabel{sfig:modelperf-knn}{{S19}{42}}
\@writefile{lof}{\contentsline {figure}{\numberline {S20}{\ignorespaces \textbf  {PreMD-KNN model performance and bias:} (a) predicted viscosity plotted against true viscosity values. (b) Absolute Percentage Errors (APE) plotted against the corresponding true viscosity values. The relatively poor performance of the model at the extremal decades is highlighted by the orange dashed lines. The black horizontal dashed line indicates the average APE of the Vlugt data. (c) Probability density of Percentage Errors (PE) on the entire Vlugt data shown in black . The black vertical dashed line indicates the value of the median PE and the blue vertical dashed lines indicate the 95 percentile range around the median. (d) Percentage Errors (PE) plotted against their corresponding true viscosity values. The black horizontal dashed line indicates the value of the median PE and the blue horizontal dashed lines indicate the 95 percentile range around the median. All the estimates are from the ensemble of KNN models obtained after 5fold KFS-CV procedure. These KNN models are trained using four features called preMD features (See Computation Details section). The black squares represent the predictions on the entire Vlugt data, the orange triangles represent the predictions on the interpolation data points that are within the Applicability Domain, the red stars represent the predictions on the interpolation data points that are outside the Applicability Domain.\relax }}{43}\protected@file@percent }
\newlabel{sfig:modelperf-knn-preMD}{{S20}{43}}
\@writefile{toc}{\contentsline {subsubsection}{\numberline {S5.2.6}LASSO}{44}\protected@file@percent }
\@writefile{lof}{\contentsline {figure}{\numberline {S21}{\ignorespaces \textbf  {AllMD-LASSO model performance and bias:} (a) predicted viscosity plotted against true viscosity values. (b) Absolute Percentage Errors (APE) plotted against the corresponding true viscosity values. The relatively poor performance of the model at the extremal decades is highlighted by the orange dashed lines. The black horizontal dashed line indicates the average APE of the Vlugt data. (c) Probability density of Percentage Errors (PE) on the entire Vlugt data shown in black . The black vertical dashed line indicates the value of the median PE and the blue vertical dashed lines indicate the 95 percentile range around the median. (d) Percentage Errors (PE) plotted against their corresponding true viscosity values. The black horizontal dashed line indicates the value of the median PE and the blue horizontal dashed lines indicate the 95 percentile range around the median. All the estimates are from the ensemble of LASSO models obtained after 5fold KFS-CV procedure. These LASSO models are trained using six features called allMD features (See Computation Details section). The black squares represent the predictions on the entire Vlugt data, the orange triangles represent the predictions on the interpolation data points that are within the Applicability Domain, the red stars represent the predictions on the interpolation data points that are outside the Applicability Domain.\relax }}{44}\protected@file@percent }
\newlabel{sfig:modelperf-lasso}{{S21}{44}}
\@writefile{lof}{\contentsline {figure}{\numberline {S22}{\ignorespaces \textbf  {PreMD-LASSO model performance and bias:} (a) predicted viscosity plotted against true viscosity values. (b) Absolute Percentage Errors (APE) plotted against the corresponding true viscosity values. The relatively poor performance of the model at the extremal decades is highlighted by the orange dashed lines. The black horizontal dashed line indicates the average APE of the Vlugt data. (c) Probability density of Percentage Errors (PE) on the entire Vlugt data shown in black . The black vertical dashed line indicates the value of the median PE and the blue vertical dashed lines indicate the 95 percentile range around the median. (d) Percentage Errors (PE) plotted against their corresponding true viscosity values. The black horizontal dashed line indicates the value of the median PE and the blue horizontal dashed lines indicate the 95 percentile range around the median. All the estimates are from the ensemble of LASSO models obtained after 5fold KFS-CV procedure. These LASSO models are trained using four features called preMD features (See Computation Details section). The black squares represent the predictions on the entire Vlugt data, the orange triangles represent the predictions on the interpolation data points that are within the Applicability Domain, the red stars represent the predictions on the interpolation data points that are outside the Applicability Domain.\relax }}{45}\protected@file@percent }
\newlabel{sfig:modelperf-lasso-preMD}{{S22}{45}}
\@writefile{toc}{\contentsline {subsection}{\numberline {S5.3}Model Interpolation}{46}\protected@file@percent }
\@writefile{toc}{\contentsline {subsubsection}{\numberline {S5.3.1}ANN}{46}\protected@file@percent }
\@writefile{lof}{\contentsline {figure}{\numberline {S23}{\ignorespaces \textbf  {ANN model interpolation:} Predicted viscosity values from the ensemble of ANN in the X$_1$, $\sigma _2$, $\epsilon _2$, and k$_{12}$ interpolation range. The red diamonds are viscosity values from the Vlugt data set. The color of the dashes indicate the distance from the nearest Vlugt data point in the scaled feature space. See Computational Methods section for details on feature scaling and the construction of the interpolation grid.\relax }}{46}\protected@file@percent }
\newlabel{sfig:modelinterp-ann}{{S23}{46}}
\@writefile{toc}{\contentsline {subsubsection}{\numberline {S5.3.2}GPR}{47}\protected@file@percent }
\@writefile{lof}{\contentsline {figure}{\numberline {S24}{\ignorespaces \textbf  {GPR model interpolation:} Predicted viscosity values from the ensemble of GPR in the X$_1$, $\sigma _2$, $\epsilon _2$, and k$_{12}$ interpolation range. The red diamonds are viscosity values from the Vlugt data set. The color of the dashes indicate the distance from the nearest Vlugt data point in the scaled feature space. See Computational Methods section for details on feature scaling and the construction of the interpolation grid.\relax }}{47}\protected@file@percent }
\newlabel{sfig:modelinterp-gpr}{{S24}{47}}
\@writefile{toc}{\contentsline {subsubsection}{\numberline {S5.3.3}KRR}{48}\protected@file@percent }
\@writefile{lof}{\contentsline {figure}{\numberline {S25}{\ignorespaces \textbf  {KRR model interpolation:} Predicted viscosity values from the ensemble of KRR in the X$_1$, $\sigma _2$, $\epsilon _2$, and k$_{12}$ interpolation range. The red diamonds are viscosity values from the Vlugt data set. The color of the dashes indicate the distance from the nearest Vlugt data point in the scaled feature space. See Computational Methods section for details on feature scaling and the construction of the interpolation grid.\relax }}{48}\protected@file@percent }
\newlabel{sfig:modelinterp-krr}{{S25}{48}}
\@writefile{toc}{\contentsline {subsubsection}{\numberline {S5.3.4}SVR}{49}\protected@file@percent }
\@writefile{lof}{\contentsline {figure}{\numberline {S26}{\ignorespaces \textbf  {SVR model interpolation:} Predicted viscosity values from the ensemble of SVR in the X$_1$, $\sigma _2$, $\epsilon _2$, and k$_{12}$ interpolation range. The red diamonds are viscosity values from the Vlugt data set. The color of the dashes indicate the distance from the nearest Vlugt data point in the scaled feature space. See Computational Methods section for details on feature scaling and the construction of the interpolation grid.\relax }}{49}\protected@file@percent }
\newlabel{sfig:modelinterp-svr}{{S26}{49}}
\@writefile{toc}{\contentsline {subsubsection}{\numberline {S5.3.5}RF}{50}\protected@file@percent }
\@writefile{lof}{\contentsline {figure}{\numberline {S27}{\ignorespaces \textbf  {RF model interpolation:} Predicted viscosity values from the ensemble of RF in the X$_1$, $\sigma _2$, $\epsilon _2$, and k$_{12}$ interpolation range. The red diamonds are viscosity values from the Vlugt data set. The color of the dashes indicate the distance from the nearest Vlugt data point in the scaled feature space. See Computational Methods section for details on feature scaling and the construction of the interpolation grid.\relax }}{50}\protected@file@percent }
\newlabel{sfig:modelinterp-rf}{{S27}{50}}
\@writefile{toc}{\contentsline {subsubsection}{\numberline {S5.3.6}KNN}{51}\protected@file@percent }
\@writefile{lof}{\contentsline {figure}{\numberline {S28}{\ignorespaces \textbf  {KNN model interpolation:} Predicted viscosity values from the ensemble of KNN in the X$_1$, $\sigma _2$, $\epsilon _2$, and k$_{12}$ interpolation range. The red diamonds are viscosity values from the Vlugt data set. The color of the dashes indicate the distance from the nearest Vlugt data point in the scaled feature space. See Computational Methods section for details on feature scaling and the construction of the interpolation grid.\relax }}{51}\protected@file@percent }
\newlabel{sfig:modelinterp-knn}{{S28}{51}}
\@writefile{toc}{\contentsline {subsubsection}{\numberline {S5.3.7}LASSO}{52}\protected@file@percent }
\@writefile{lof}{\contentsline {figure}{\numberline {S29}{\ignorespaces \textbf  {LASSO model interpolation:} Predicted viscosity values from the ensemble of LASSO in the X$_1$, $\sigma _2$, $\epsilon _2$, and k$_{12}$ interpolation range. The red diamonds are viscosity values from the Vlugt data set. The color of the dashes indicate the distance from the nearest Vlugt data point in the scaled feature space. See Computational Methods section for details on feature scaling and the construction of the interpolation grid.\relax }}{52}\protected@file@percent }
\newlabel{sfig:modelinterp-lasso}{{S29}{52}}
\bibdata{acs-supplement,supplement}
\bibcite{bishop_book}{{1}{2006}{{Bishop}}{{}}}
\bibcite{Goodfellow_book}{{2}{2016}{{Goodfellow et~al.}}{{Goodfellow, Bengio, and Courville}}}
\bibcite{kolassa_2019}{{3}{2020}{{Kolassa}}{{}}}
\bibcite{muller_intro_2001}{{4}{2001}{{Muller et~al.}}{{Muller, Mika, Ratsch, Tsuda, and Scholkopf}}}
\bibcite{dropout_2014}{{5}{2014}{{Srivastava et~al.}}{{Srivastava, Hinton, Krizhevsky, Sutskever, and Salakhutdinov}}}
\bibcite{cawley_2010}{{6}{2010}{{Cawley and Talbot}}{{Cawley, and Talbot}}}
\bibcite{Guyon_2006}{{7}{2006}{{Guyon et~al.}}{{Guyon, Reza, Alamdari, Dror, and Buhmann}}}
\bibcite{nestedcv_ex_2006}{{8}{2006}{{Varma and Simon}}{{Varma, and Simon}}}
\bibcite{nestedcv_ex_2014}{{9}{2014}{{Krstajic et~al.}}{{Krstajic, Buturovic, Leahy, and Thomas}}}
\bibcite{muller_2013}{{10}{2013}{{Hansen et~al.}}{{Hansen, Montavon, Biegler, Fazli, Rupp, Scheffler, von Lilienfeld, Tkatchenko, and Müller}}}
\@writefile{toc}{\contentsline {section}{References}{53}\protected@file@percent }
\bibcite{nestedcv_plosone}{{11}{2019}{{Vabalas et~al.}}{{Vabalas, Gowen, Poliakoff, and Casson}}}
\bibcite{goodacre_2018}{{12}{2018}{{Xu and Goodacre}}{{Xu, and Goodacre}}}
\bibcite{modelselection_book1}{{13}{2003}{{Burnham and Anderson}}{{Burnham, and Anderson}}}
\bibcite{viswakarma_metrics}{{14}{2021}{{Vishwakarma et~al.}}{{Vishwakarma, Sonpal, and Hachmann}}}
\bibcite{collopy_1992}{{15}{1992}{{Armstrong and Collopy}}{{Armstrong, and Collopy}}}
\bibcite{gneiting_2011}{{16}{2011}{{Gneiting}}{{}}}
\bibcite{koenker_2001}{{17}{2001}{{Koenker and Hallock}}{{Koenker, and Hallock}}}
\bibcite{koenker_2005}{{18}{2005}{{Koenker}}{{}}}
\bibcite{UQ_tavazza_ACSOmega_2021}{{19}{2021}{{Tavazza et~al.}}{{Tavazza, DeCost, and Choudhary}}}
\bibcite{m4_competition}{{20}{2020}{{Makridakis et~al.}}{{Makridakis, Spiliotis, and Assimakopoulos}}}
\bibcite{alam_jpcb_2021}{{21}{2021}{{Allers et~al.}}{{Allers, Priest, Greathouse, and Alam}}}
\bibcite{vlugt_jctc_2018}{{22}{2018}{{Jamali et~al.}}{{Jamali, Wolff, Becker, Bardow, Vlugt, and Moultos}}}
\bibcite{meyer_jcp_2018}{{23}{2018}{{Meyer et~al.}}{{Meyer, Wax, and Xu}}}
\bibcite{hasse_FPE_2019}{{24}{2019}{{Lautenschlaeger and Hasse}}{{Lautenschlaeger, and Hasse}}}
\bibcite{allen2017}{{25}{2017}{{Allen and Tildesley}}{{Allen, and Tildesley}}}
\bibcite{grest_jcp_1997}{{26}{1997}{{Mondello and Grest}}{{Mondello, and Grest}}}
\bibcite{livejournal}{{27}{2019}{{Maginn et~al.}}{{Maginn, Messerly, Carlson, Roe, and Elliott}}}
\bibcite{LAMMPS2022}{{28}{2022}{{Thompson et~al.}}{{Thompson, Aktulga, Berger, Bolintineanu, Brown, Crozier, in~'t Veld, Kohlmeyer, Moore, Nguyen, Shan, Stevens, Tranchida, Trott, and Plimpton}}}
\mciteSetMaxCount{main}{bibitem}{28}
\mciteSetMaxCount{main}{subitem}{1}
\mciteSetMaxWidth{main}{bibitem}{770040}
\mciteSetMaxWidth{main}{subitem}{0}

